Small-scale dynamics of settling, bidisperse particles in turbulence

We use Direct Numerical Simulations (DNS) to investigate the dynamics of settling, bidisperse particles in isotropic turbulence. In agreement with previous studies, we find that without gravity (i.e. $Fr=\infty$, where $Fr$ is the Froude number), bidispersity leads to an enhancement of the relative velocities, and a suppression of their spatial clustering. For $Fr<1$, the relative velocities in the direction of gravity are enhanced by the differential settling velocities of the bidisperse particles, as expected. However, we also find that gravity can strongly enhance the relative velocities in the "horizontal" directions (i.e. in the plane normal to gravity). This non-trivial behavior occurs because fast settling particles experience rapid fluctuations in the fluid velocity field along their trajectory, leading to enhanced particle accelerations and relative velocities. Indeed, the results show that even when $Fr\ll1$, turbulence can still play an important role, not only on the horizontal motion, but also on the vertical motion of the particles, with significant implications for understanding the mixing rates of settling bidisperse particles in turbulence. We also find that gravity drastically reduces the clustering of bidisperse particles. These results are strikingly different to the monodisperse case, for which recent results have shown that when $Fr<1$, gravity strongly suppresses the relative velocities in all directions, and can enhance clustering. We then consider the implications of these results for the collision rates of settling, bidisperse particles in turbulence. We find that for $Fr=0.052$, the collision kernel is almost perfectly predicted by the collision kernel for bidisperse particles settling in quiescent flow, such that the effect of turbulence may be ignored...

==> compile.sh <==
#!/bin/bash

# The purpose of this shell script is to compile the latex file.

paper=bidisperse_jfm
# paper=jfm-template
# pdfclose ${paper}.pdf
latex "${paper}".tex
bibtex "${paper}".aux 
latex "${paper}".tex
bibtex "${paper}".aux 
dvips -P pdf "${paper}".dvi
ps2pdf "${paper}".ps
# pdfopen ${paper}.pdf
okular ${paper}.pdf &


